Control of coherence resonance in multiplex neural networks

We study the dynamics of two neuronal populations weakly and mutually coupled in a multiplexed ring configuration. We simulate the neuronal activity with the stochastic FitzHugh-Nagumo (FHN) model. The two neuronal populations perceive different levels of noise: one population exhibits spiking activity induced by supra-threshold noise (layer 1), while the other population is silent in the absence of inter-layer coupling because its own level of noise is sub-threshold (layer 2). We find that, for appropriate levels of noise in layer 1, weak inter-layer coupling can induce coherence resonance (CR), anti-coherence resonance (ACR) and inverse stochastic resonance (ISR) in layer 2. We also find that a small number of randomly distributed inter-layer links are sufficient to induce these phenomena in layer 2. Our results hold for small and large neuronal populations.

==> figures/FIG4.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  2 14:39:39 2019

@author: Maria

Fig. 4 of the paper on control of coherence resonance by multiplexing
"""


import matplotlib.pyplot as plt
import os
import numpy as np

D_vector_all = [1e-06, 1.25893e-06, 1.58489e-06, 1.99526e-06, 2.51189e-06,
       3.16228e-06, 3.98107e-06, 5.01187e-06, 6.30957e-06, 7.94328e-06,
       1e-05, 1.25893e-05, 1.58489e-05, 1.99526e-05, 2.51189e-05,
       3.16228e-05, 3.98107e-05, 5.01187e-05, 6.30957e-05, 7.94328e-05,
       1e-04, 1.25893e-04, 1.58489e-04, 1.99526e-04, 2.51189e-04,
       3.16228e-04, 3.98107e-04, 5.01187e-04, 6.30957e-04, 7.94328e-04,
       1e-03, 1.25893e-03, 1.58489e-03, 1.99526e-03, 2.51189e-03]

NA = 50
NB = 500
s = 0.4
s12 = 0.01
D2 = 2.5e-06
D_vector = D_vector_all[:]
tipus = "_rem_link_every_"
links2 = [4,2]

TB = np.zeros((3,len(D_vector)))
RB = np.zeros((3,len(D_vector)))

path = '/Users/Maria/condor2/masoliver/simulacions_CR_B'
os.chdir(path)
for l in range (len(links2)):
    for i in range (len(D_vector)):
        D = D_vector[i]
        data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+str(links2[l])+".txt")           
        RB[l+1][i] = data2B[1] #layer 2 size N = 500
        TB[l+1][i] = data2B[0] #layer 2 size N = 500

tipus = "_link_every_1"
for i in range (len(D_vector)):
        D = D_vector[i]
        data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")           
        RB[0][i] = data2B[1] #layer 2 size N = 500
        TB[0][i] = data2B[0] #layer 2 size N = 500
        
        
#%%
params = {
    'axes.labelsize': 16,
        'xtick.labelsize': 16,
            'ytick.labelsize': 16,
                'legend.fontsize': 16,
                    
                    'text.usetex': False,
                        #'font': 'Helvetica',
                        'mathtext.bf': 'helvetica:bold',

                    }

plt.rcParams.update(params)
 



#984ea3
#ff7f00

color_1 = ['#252525', '#e41a1c', '#377eb8', '#4daf4a']
color_2 = ['#252525', '#e41a1c', '#377eb8', '#984ea3']
markers = ['s','o', 'd', 'X']
sizes = [7,7,7,7]

labelsA = ["0% removed links", "30% removed links","50% removed links"]
labelsB = ["0% removed links", "30% removed links", "50% removed links"]
el = 6
fig = plt.figure(figsize = (5,10))
ax1 = fig.add_subplot(2, 1, 1)
for l in range (3):
    ax1.semilogx(D_vector[el:-4], RB[l][el:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax1.set_ylabel (r'$R_1, R_2$')
ax1.set_ylim([0, 1])
ax1.set_xlim([1e-06, 2e-03])
ax1.set_xticklabels([])
ax1.text(1.26e-06,0.9,'(a)',color='k',fontsize = 16)
ax1.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

ax2 = fig.add_subplot(2, 1, 2)
for l in range (3):
    ax2.semilogx(D_vector[el:-4], TB[l][el:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax2.set_xlabel (r'Noise strength $D_1$')
ax2.set_ylabel (r'$\langle ISI\rangle_1, \langle ISI\rangle_2$')
ax2.set_ylim([0, 20])
ax2.set_xlim([1e-06, 2e-03])
ax2.text(1.26e-06,18,'(c)',color='k',fontsize = 16)


path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)



#ax2.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

figure_nom = "FIG4.pdf"
plt.savefig(figure_nom,  bbox_inches='tight', format='pdf', dpi=200)
plt.show()

==> figures/FIG6.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jun 23 09:21:57 2017

@author: Maria
"""

import numpy as np
import matplotlib.pyplot as plt
import os

path = '/Volumes/MARIA2019/colaboration_zakharova/simulacions_time_series'
os.chdir(path)

N_50 = 50
N_500 = 500
s = 0.4
s12 = 0.04
D = 2.5e-05

dt = 0.1
t_0 = 500.1
t_f = 600.1
N_t = int((t_f-t_0)/0.1)
t_vector = np.arange(t_0, t_f, dt)
skip_rows = int((500.1-100.1)/dt)-1

nodes_500 = np.arange(1,N_500+1)
t_matrix_500 = np.zeros((N_t,len(nodes_500)))
nodes_matrix_500 = np.zeros((N_t,len(nodes_500)))

for j in range (0, len(nodes_500)):
    nodes_matrix_500[:,j] = nodes_500[j]
for j in range (0, len(nodes_500)):
    t_matrix_500[:,j] = t_vector

u_matrix_500_A_beta = np.zeros((N_t,len(nodes_500)))
u_matrix_500_A = np.zeros((N_t,len(nodes_500)))
u_matrix_500_B = np.zeros((N_t,len(nodes_500)))
u_matrix_500_C = np.zeros((N_t,len(nodes_500)))

    
nodes_50 = np.arange(1,N_50+1)
t_matrix_50 = np.zeros((N_t,len(nodes_50)))
nodes_matrix_50 = np.zeros((N_t,len(nodes_50)))

for j in range (0, len(nodes_50)):
    nodes_matrix_50[:,j] = nodes_50[j]
for j in range (0, len(nodes_50)):
    t_matrix_50[:,j] = t_vector
    
u_matrix_50_A = np.zeros((N_t,len(nodes_50)))
u_matrix_50_B = np.zeros((N_t,len(nodes_50)))
u_matrix_50_C = np.zeros((N_t,len(nodes_50)))

tipus = "_channel_"
lrem = 3
N = 50
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_50_A = data[:N_t,:]


N = 500
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_500_A_beta = data[:N_t,:]


u_matrix_500_A[:,250:len(nodes_500)] = u_matrix_500_A_beta[:,24:24+250]
u_matrix_500_A[:,:226] = u_matrix_500_A_beta[:,24+250:]
u_matrix_500_A[:,226:226+24] = u_matrix_500_A_beta[:,:24]

#%%
lrem = 2
N = 50
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_50_B = data[:N_t,:]

N = 500
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_500_B_beta = data[:N_t,:]

u_matrix_500_B[:,250:len(nodes_500)] = u_matrix_500_B_beta[:,24:24+250]
u_matrix_500_B[:,:226] = u_matrix_500_B_beta[:,24+250:]
u_matrix_500_B[:,226:226+24] = u_matrix_500_B_beta[:,:24]

tipus = "_link_every_"
lrem = 3
N = 50
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_50_C = data[:N_t,:]

N = 500
tipus = "_link_every_"
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_500_C= data[:N_t,:]
#umin1=u_matrix.min()
#umax1=u_matrix.max()


    

#%%



params = {
               'axes.labelsize': 18,
                'xtick.labelsize': 18,
                'ytick.labelsize': 18,
                    'legend.fontsize': 18,
                        
                        'text.usetex': False,
                            #'font': 'Helvetica',
                            'mathtext.bf': 'helvetica:bold',
                        }


plt.rcParams.update(params)

umin1=-2.5;umax1=2.5
umin1b=-1.5;umax1b=0
cmap = plt.cm.viridis


fig = plt.figure(figsize = (8,10))

######################
######################

ax1 = fig.add_subplot(3, 2, 1)

pos1 = ax1.get_position() # get the original position
pos2 = [pos1.x0, pos1.y0, pos1.width-0.025, pos1.height]
ax1.set_position(pos2) # set a new position

p1 = ax1.pcolor(t_matrix_50, nodes_matrix_50, u_matrix_50_A, cmap=cmap, vmin=umin1, vmax=umax1)
ax1.set_ylabel(r'$i$', fontsize = 18)
#ax1.set_xlabel (r'$t$', size = '18')
ax1.set_yticks([1, 10,20,30,40,50])
ax1.set_yticklabels([1, 10,20,30,40,50])
ax1.set_xticklabels([])
# set the limits of the plot to the limits of the data
ax1.axis([t_matrix_50.min(), t_matrix_50.max(), nodes_matrix_50.min(), nodes_matrix_50.max()])
plt.text(510,42,'(a)',color='w',fontsize = 18,fontweight='bold')

######################
######################

ax2 = fig.add_subplot(3, 2, 2)

pos1 = ax2.get_position() # get the original position
pos2 = [pos1.x0-0.02, pos1.y0, pos1.width-0.025, pos1.height]
ax2.set_position(pos2)

p2 = ax2.pcolor(t_matrix_500, nodes_matrix_500, u_matrix_500_A, cmap=cmap, vmin=umin1, vmax=umax1)
ax2.set_yticks([1, 100,200,300,400,500])
ax2.set_yticklabels([1, 100,200,300,400,500])
ax2.set_xticklabels([])
# set the limits of the plot to the limits of the data
ax2.axis([t_matrix_500.min(), t_matrix_500.max(), nodes_matrix_500.min(), nodes_matrix_500.max()])
plt.text(510,420,'(b)',color='w',fontsize = 18,fontweight='bold')


######################
######################

ax3 = fig.add_subplot(3, 2, 3)
#
pos1 = ax3.get_position() # get the original position
pos2 = [pos1.x0, pos1.y0, pos1.width-0.025, pos1.height]
ax3.set_position(pos2)

p3 = ax3.pcolor(t_matrix_50, nodes_matrix_50, u_matrix_50_B, cmap=cmap, vmin=umin1, vmax=umax1)
ax3.set_ylabel(r'$i$', fontsize = 18)
ax3.set_yticks([1, 10,20,30,40,50])
ax3.set_yticklabels([1, 10,20,30,40,50])
ax3.set_xticklabels([])

# set the limits of the plot to the limits of the data
ax3.axis([t_matrix_50.min(), t_matrix_50.max(), nodes_matrix_50.min(), nodes_matrix_50.max()])
plt.text(510,42,'(c)',color='w',fontsize = 18,fontweight='bold')

#######################
#######################
#
ax4 = fig.add_subplot(3, 2, 4)

pos1 = ax4.get_position() # get the original position
pos2 = [pos1.x0-0.02, pos1.y0, pos1.width-0.025, pos1.height]
ax4.set_position(pos2)

p4 = ax4.pcolor(t_matrix_500, nodes_matrix_500, u_matrix_500_B, cmap=cmap, vmin=umin1, vmax=umax1)
#ax4.set_ylabel(r'$i$', fontsize = 18)
ax4.set_yticks([1, 100,200,300,400,500])
ax4.set_yticklabels([1, 100,200,300,400,500])

ax4.set_xticklabels([])


# set the limits of the plot to the limits of the data
ax4.axis([t_matrix_500.min(), t_matrix_500.max(), nodes_matrix_500.min(), nodes_matrix_500.max()])
plt.text(510,420,'(d)',color='w',fontsize = 18,fontweight='bold')

#######################
#######################

ax5 = fig.add_subplot(3, 2, 5)

pos1 = ax5.get_position() # get the original position
pos2 = [pos1.x0, pos1.y0, pos1.width-0.025, pos1.height]
ax5.set_position(pos2)

p5 = ax5.pcolor(t_matrix_50, nodes_matrix_50, u_matrix_50_C, cmap=cmap, vmin=umin1, vmax=umax1)
ax5.set_ylabel(r'$i$', fontsize = 18)
ax5.set_xlabel (r'$t$', size = '18')
ax5.set_yticks([1, 10,20,30,40,50])
ax5.set_yticklabels([1, 10,20,30,40,50])
#ax5.set_xticklabels([])

# set the limits of the plot to the limits of the data
ax5.axis([t_matrix_50.min(), t_matrix_50.max(), nodes_matrix_50.min(), nodes_matrix_50.max()])
plt.text(510,42,'(e)',color='w',fontsize = 18,fontweight='bold')

#######################
#######################

ax6 = fig.add_subplot(3, 2, 6)

pos1 = ax6.get_position() # get the original position
pos2 = [pos1.x0-0.02, pos1.y0, pos1.width-0.025, pos1.height]
ax6.set_position(pos2)

p6 = ax6.pcolor(t_matrix_500, nodes_matrix_500, u_matrix_500_C, cmap=cmap, vmin=umin1, vmax=umax1)
ax6.set_xlabel (r'$t$', size = '18')
ax6.set_yticks([1, 100,200,300,400,500])
ax6.set_yticklabels([1, 100,200,300,400,500])

ax6.set_yticks([1,100,200,300,400,500])
ax6.set_yticklabels([1,100,200,300,400,500])

# set the limits of the plot to the limits of the data
ax6.axis([t_matrix_500.min(), t_matrix_500.max(), nodes_matrix_500.min(), nodes_matrix_500.max()])
plt.text(510,420,'(f)',color='w',fontsize = 18,fontweight='bold')


cbar_ax_0 = fig.add_axes([0.875, 0.672, 0.02, 0.2])
cbar=fig.colorbar(p2,cax=cbar_ax_0,ticks=[-2,-1,0,1,2],orientation='vertical')
cbar.set_label(r'$u_{i_2}$',fontsize = 18)

cbar_ax = fig.add_axes([0.875, 0.4, 0.02, 0.2])
cbar=fig.colorbar(p4,cax=cbar_ax,ticks=[-2,-1,0,1,2],orientation='vertical')
cbar.set_label(r'$u_{i_2}$',fontsize = 18)
#
cbar_ax_2 = fig.add_axes([0.875, 0.135, 0.02, 0.2])
cbar_2=fig.colorbar(p6,cax=cbar_ax_2,ticks=[-2,-1,0,1,2], orientation='vertical')
cbar_2.set_label(r'$u_{i_2}$',fontsize = 18)

path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)
figure_nom = "FIG6.png"
plt.savefig(figure_nom, format='png',dpi=200)
plt.show()

#[-1.5,-1,-0.5,0]





==> figures/FIG7.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  2 15:10:42 2019

@author: Maria
Fig. 7 of the paper on control of coherence resonance by multiplexing
"""




import matplotlib.pyplot as plt
import os
import numpy as np

D_vector_all = [1e-06, 1.25893e-06, 1.58489e-06, 1.99526e-06, 2.51189e-06,
       3.16228e-06, 3.98107e-06, 5.01187e-06, 6.30957e-06, 7.94328e-06,
       1e-05, 1.25893e-05, 1.58489e-05, 1.99526e-05, 2.51189e-05,
       3.16228e-05, 3.98107e-05, 5.01187e-05, 6.30957e-05, 7.94328e-05,
       1e-04, 1.25893e-04, 1.58489e-04, 1.99526e-04, 2.51189e-04,
       3.16228e-04, 3.98107e-04, 5.01187e-04, 6.30957e-04, 7.94328e-04,
       1e-03, 1.25893e-03, 1.58489e-03, 1.99526e-03, 2.51189e-03]

NA = 50
NB = 500
s = 0.4
s12 = 0.01
D_vector = D_vector_all[:]
tipus = "_link_every_1"
sigma = [0.4, 0.1, 0.05, 0.015]
D2 = [2.5e-06, 2.5e-07, 2.5e-07, 2.5e-07]
TB = np.zeros((len(sigma),len(D_vector)))
RB = np.zeros((len(sigma),len(D_vector)))

path = '/Users/Maria/condor2/masoliver/simulacions_CR_B'
os.chdir(path)
for l in range (len(sigma)):
    s = sigma[l]
    for i in range (len(D_vector)):
        D = D_vector[i]
        data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2[l])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")           
        RB[l][i] = data2B[1] #layer 2 size N = 500
        TB[l][i] = data2B[0] #layer 2 size N = 500

     
#%%
params = {
    'axes.labelsize': 16,
        'xtick.labelsize': 16,
            'ytick.labelsize': 16,
                'legend.fontsize': 16,
                    
                    'text.usetex': False,
                        #'font': 'Helvetica',
                        'mathtext.bf': 'helvetica:bold',

                    }

plt.rcParams.update(params)
 






#e7298a
#66a61e

#1b9e77
#d95f02
#7570b3
#e7298a
#66a61e
color_1 = ['#252525', '#1b9e77', '#d95f02', '#7570b3']
markers = ['s','o', 'd', 'X']
sizes = [7,7,7,7]

labelsA = [r"$\sigma = 0.4$", "$\sigma = 0.1$","$\sigma = 0.05$", "$\sigma = 0.015$"]
el = [6, 0, 0, 0]
fig = plt.figure(figsize = (5,10))
ax1 = fig.add_subplot(2, 1, 1)
for l in range (1,4):
    ax1.semilogx(D_vector[el[l]:-4], RB[l][el[l]:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax1.set_ylabel (r'$R_1, R_2$')
ax1.set_ylim([0, 1])
ax1.set_xlim([1e-06, 1e-03])
ax1.set_xticklabels([])
ax1.text(1.26e-06,0.9,'(a)',color='k',fontsize = 16)
ax1.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

ax2 = fig.add_subplot(2, 1, 2)
for l in range (1,4):
    ax2.semilogx(D_vector[el[l]:-4], TB[l][el[l]:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax2.set_xlabel (r'Noise strength $D_1$')
ax2.set_ylabel (r'$\langle ISI\rangle_1, \langle ISI\rangle_2$')
ax2.set_ylim([0, 20])
ax2.set_xlim([1e-06, 1e-03])
ax2.text(1.6e-06,18,'(b)',color='k',fontsize = 16)


path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)



#ax2.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

figure_nom = "FIG7_without_04.pdf"
plt.savefig(figure_nom,  bbox_inches='tight', format='pdf', dpi=200)
plt.show()

==> figures/FIG8.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  2 15:59:33 2019

@author: Maria

Fig. 8 of the paper on control of coherence resonance by multiplexing
"""




import matplotlib.pyplot as plt
import os
import numpy as np

D_vector_all = [1e-06, 1.25893e-06, 1.58489e-06, 1.99526e-06, 2.51189e-06,
       3.16228e-06, 3.98107e-06, 5.01187e-06, 6.30957e-06, 7.94328e-06,
       1e-05, 1.25893e-05, 1.58489e-05, 1.99526e-05, 2.51189e-05,
       3.16228e-05, 3.98107e-05, 5.01187e-05, 6.30957e-05, 7.94328e-05,
       1e-04, 1.25893e-04, 1.58489e-04, 1.99526e-04, 2.51189e-04,
       3.16228e-04, 3.98107e-04, 5.01187e-04, 6.30957e-04, 7.94328e-04,
       1e-03, 1.25893e-03, 1.58489e-03, 1.99526e-03, 2.51189e-03]

NA = 50
NB = 500
s = 0.1
s12 = 0.01
D_vector = D_vector_all[:]
tipus = ["_link_every_1", "_link_every_10", "_channel_3", "_channel_1"]
D2 = [2.5e-07, 2.5e-07, 2.5e-07, 2.5e-07]
TB = np.zeros((len(tipus),len(D_vector)))
RB = np.zeros((len(tipus),len(D_vector)))

path = '/Volumes/MARIA2019/colaboration_zakharova_new/simulacions_CR_B'
os.chdir(path)
for l in range (len(tipus)):
    for i in range (len(D_vector)):
        D = D_vector[i]
        data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2[l])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus[l]+".txt")           
        RB[l][i] = data2B[1] #layer 2 size N = 500
        TB[l][i] = data2B[0] #layer 2 size N = 500


     
#%%
params = {
    'axes.labelsize': 16,
        'xtick.labelsize': 16,
            'ytick.labelsize': 16,
                'legend.fontsize': 16,
                    
                    'text.usetex': False,
                        #'font': 'Helvetica',
                        'mathtext.bf': 'helvetica:bold',

                    }

plt.rcParams.update(params)




color_1 = ['#252525', '#e7298a', '#66a61e', '#ff7f00']
markers = ['s','o', 'd', 'X']
sizes = [8,8,8,8]

el = [0, 0, 0, 0]
labelsA = ["0% removed links", "90% removed links", "Channel of 3 links","Channel of 1 link"]
fig = plt.figure(figsize = (5,10))
ax1 = fig.add_subplot(2, 1, 1)
for l in range (4):
    ax1.semilogx(D_vector[el[l]:-4], RB[l][el[l]:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax1.set_ylabel (r'$R_1, R_2$')
ax1.set_ylim([0, 1])
ax1.set_xlim([1e-06, 1e-03])
ax1.set_xticklabels([])
ax1.text(1.26e-06,0.9,'(a)',color='k',fontsize = 16)
ax1.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

ax2 = fig.add_subplot(2, 1, 2)
for l in range (4):
    ax2.semilogx(D_vector[el[l]:-4], TB[l][el[l]:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax2.set_xlabel (r'Noise strength $D_1$')
ax2.set_ylabel (r'$\langle ISI\rangle_1, \langle ISI\rangle_2$')
ax2.set_ylim([0, 20])
ax2.set_xlim([1e-06, 1e-03])
ax2.text(1.9e-06,18,'(b)',color='k',fontsize = 16)


path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)



#ax2.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

figure_nom = "FIG8.pdf"
plt.savefig(figure_nom,  bbox_inches='tight', format='pdf', dpi=200)
plt.show()

==> figures/Fig1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 16 10:22:22 2019

@author: Maria

Fig. 1 of the paper on control of coherence resonance by multiplexing
"""

import matplotlib.pyplot as plt
import os
import numpy as np

D_vector_all = [1e-06, 1.25893e-06, 1.58489e-06, 1.99526e-06, 2.51189e-06,
       3.16228e-06, 3.98107e-06, 5.01187e-06, 6.30957e-06, 7.94328e-06,
       1e-05, 1.25893e-05, 1.58489e-05, 1.99526e-05, 2.51189e-05,
       3.16228e-05, 3.98107e-05, 5.01187e-05, 6.30957e-05, 7.94328e-05,
       1e-04, 1.25893e-04, 1.58489e-04, 1.99526e-04, 2.51189e-04,
       3.16228e-04, 3.98107e-04, 5.01187e-04, 6.30957e-04, 7.94328e-04,
       1e-03, 1.25893e-03, 1.58489e-03, 1.99526e-03, 2.51189e-03]

NA = 50
NB = 500
s = 0.4
s12 = 0.01
D2 = 2.5e-06
D_vector = D_vector_all[:]
tipus = "_link_every_1"
TA = np.zeros((2,len(D_vector)))
TB = np.zeros((2,len(D_vector)))
RA = np.zeros((2,len(D_vector)))
RB = np.zeros((2,len(D_vector)))

path = '/Volumes/MARIA2019/colaboration_zakharova/simulacions_CR'
os.chdir(path)
for i in range (len(D_vector)):
    D = D_vector[i]
    dataA = np.loadtxt("R1_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus+".txt")
    data2A = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus+".txt")       
    RA[0][i] = dataA[1] #layer 1 size N = 50
    TA[0][i] = dataA[0] #layer 1 size N = 50
    RA[1][i] = data2A[1] #layer 2 size N = 50
    TA[1][i] = data2A[0] #layer 2 size N = 50


for i in range (len(D_vector)):
    D = D_vector[i]
    dataB = np.loadtxt("R1_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")
    data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")           
    RB[0][i] = dataB[1] #layer 1 size N = 500
    TB[0][i] = dataB[0] #layer 1 size N = 500
    RB[1][i] = data2B[1] #layer 2 size N = 500
    TB[1][i] = data2B[0] #layer 2 size N = 500
        
#%%
params = {
    'axes.labelsize': 16,
        'xtick.labelsize': 16,
            'ytick.labelsize': 16,
                'legend.fontsize': 16,
                    
                    'text.usetex': False,
                        #'font': 'Helvetica',
                        'mathtext.bf': 'helvetica:bold',

                    }

plt.rcParams.update(params)
 

color_1 = ['#999999', '#252525']
markers = ['s','o']
sizes = [7,6]

labels = ["1rst Layer", "2nd layer"]
el = 6
fig = plt.figure(figsize = (10,10))
ax1 = fig.add_subplot(2, 2, 1)
for l in range (2):
    ax1.semilogx(D_vector[el:], RA[l][el:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax1.set_ylabel (r'$R_1, R_2$')
ax1.set_ylim([0, 1])
ax1.set_xlim([1e-06, 1e-03])
#ax1.set_xticklabels([])
ax1.text(1.26e-06,0.9,'(a)',color='k',fontsize = 16)
ax1.grid(True, which="both")


ax2 = fig.add_subplot(2, 2, 3)
for l in range (2):
    ax2.semilogx(D_vector[el:], TA[l][el:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax2.set_xlabel (r'Noise strength $D_1$')
ax2.set_ylabel (r'$\langle ISI\rangle_1, \langle ISI\rangle_2$')
ax2.set_ylim([0, 20])
ax2.set_xlim([1e-06, 1e-03])
ax2.text(1.26e-06,18,'(c)',color='k',fontsize = 16)
ax2.grid(True, which="both")


ax3 = fig.add_subplot(2, 2, 2)
for l in range (2):
    ax3.semilogx(D_vector[el:], RB[l][el:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax3.set_ylim([0, 1])
ax3.set_xlim([1e-06, 1e-03])
#ax3.set_xticklabels([])
ax3.set_yticklabels([])
ax3.text(1.26e-06,0.9,'(b)',color='k',fontsize = 16)

ax3.text(3.16228e-05,0.1,'A',color='k',fontsize = 16)
ax3.text(1e-04,0.25,'B',color='k',fontsize = 16)
ax3.text(3.16228e-04,0.125,'C',color='k',fontsize = 16)
ax3.text(0.0008,0.15,'D',color='k',fontsize = 16)

ax3.legend(bbox_to_anchor=(0.9, 0.98), ncol=1, fontsize = 14, numpoints=1)
ax3.grid(True, which="both")


ax4 = fig.add_subplot(2, 2, 4)
for l in range (2):
    ax4.semilogx(D_vector[el:], TB[l][el:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax4.set_xlabel (r'Noise strength $D_1$')
ax4.set_yticklabels([])
ax4.set_ylim([0, 20])
ax4.set_xlim([1e-06, 1e-03])
ax4.text(1.26e-06,18,'(d)',color='k',fontsize = 16)
ax4.grid(True, which="both")



path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)



#ax2.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

figure_nom = "FIG1_std.pdf"
plt.savefig(figure_nom,  bbox_inches='tight', format='pdf', dpi=200)
plt.show()

==> figures/Fig2bis.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  2 16:49:21 2019

@author: Maria

Fig. 2 bis
"""

import numpy as np
import matplotlib.pyplot as plt
import os
path = '/Users/Maria/condorbis/masoliver/simulacions_time_series'
os.chdir(path)

N_500 = 500
s = 0.4
s12 = 0.01
D = [3.16e-05, 1e-04, 3.16e-04, 1e-03]

dt = 0.1
t_0 = 500.1
t_f = 600.1
N_t = int((t_f-t_0)/0.1)
t = np.arange(t_0, t_f, dt)
skip_rows = int((500.1-400.1)/dt)-1

tipus = "_lrem_"
lrem = 0
N = 500
data_1 = np.loadtxt("TS_2_D1_" +str(D[0])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows, usecols = 3)

data_2 = np.loadtxt("TS_2_D1_" +str(D[1])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows, usecols = 3)
  
data_3 = np.loadtxt("TS_2_D1_" +str(D[2])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows, usecols = 3)

data_4 = np.loadtxt("TS_2_D1_" +str(D[3])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows, usecols = 3)


#umin1=u_matrix.min()
#umax1=u_matrix.max()
    

#%%



params = {
               'axes.labelsize': 18,
                'xtick.labelsize': 18,
                'ytick.labelsize': 18,
                    'legend.fontsize': 18,
                        
                        'text.usetex': False,
                            #'font': 'Helvetica',
                            'mathtext.bf': 'helvetica:bold',
                        }


plt.rcParams.update(params)
fig = plt.figure(figsize = (8,8))
ax1 = fig.add_subplot(4,1,1)
ax2 = fig.add_subplot(4,1,2)
ax3 = fig.add_subplot(4,1,3)
ax4 = fig.add_subplot(4,1,4)

ax1.set_xticklabels([])
ax2.set_xticklabels([])
ax3.set_xticklabels([])

ax1.set_ylabel(r'$u_{250}$')
ax2.set_ylabel(r'$u_{250}$')
ax3.set_ylabel(r'$u_{250}$')
ax4.set_ylabel(r'$u_{250}$')
ax4.set_xlabel(r'$t$')
ax1.text(501,2.155,'(a)',color='k',fontsize = 18)
ax2.text(501,2.155,'(b)',color='k',fontsize = 18)
ax3.text(501,2.155,'(c)',color='k',fontsize = 18)
ax4.text(501,2.155,'(d)',color='k',fontsize = 18)

ax1.set_xlim([500,600])
ax2.set_xlim([500,600])
ax3.set_xlim([500,600])
ax4.set_xlim([500,600])
ax4.set_xlim([500,600])

ax1.set_ylim([-3, 3])
ax2.set_ylim([-3, 3])
ax3.set_ylim([-3, 3])
ax4.set_ylim([-3, 3])

ax1.plot(t, data_1, '-k', linewidth = '2')
ax2.plot(t, data_2, '-k', linewidth = '2')
ax3.plot(t, data_3, '-k', linewidth = '2')
ax4.plot(t, data_4, '-k', linewidth = '2')

fig.tight_layout()




path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)
figure_nom = "FIG2bis.pdf"
plt.savefig(figure_nom, format='pdf',dpi=200)
plt.show()

#[-1.5,-1,-0.5,0]





==> figures/Fig3.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 30 11:27:22 2019

@author: Maria

Fig. 3 of the paper on control of coherence resonance by multiplexing
"""

import matplotlib.pyplot as plt
import os
import numpy as np

D_vector_all = [1e-06, 1.25893e-06, 1.58489e-06, 1.99526e-06, 2.51189e-06,
       3.16228e-06, 3.98107e-06, 5.01187e-06, 6.30957e-06, 7.94328e-06,
       1e-05, 1.25893e-05, 1.58489e-05, 1.99526e-05, 2.51189e-05,
       3.16228e-05, 3.98107e-05, 5.01187e-05, 6.30957e-05, 7.94328e-05,
       1e-04, 1.25893e-04, 1.58489e-04, 1.99526e-04, 2.51189e-04,
       3.16228e-04, 3.98107e-04, 5.01187e-04, 6.30957e-04, 7.94328e-04,
       1e-03, 1.25893e-03, 1.58489e-03, 1.99526e-03, 2.51189e-03]

NA = 50
NB = 500
s = 0.4
s12 = 0.01
D2 = 2.5e-06
D_vector = D_vector_all[:]
tipus = "_rem_link_rand_"
links1 = [15,25,35]
links2 = [150,250, 400]
TA = np.zeros((4,len(D_vector)))
TB = np.zeros((4,len(D_vector)))
RA = np.zeros((4,len(D_vector)))
RB = np.zeros((4,len(D_vector)))
path = '/Volumes/MARIA2019/colaboration_zakharova/simulacions_CR'
os.chdir(path)
for l in range (len(links1)):
    for i in range (len(D_vector)):
        D = D_vector[i]
        data2A = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus+str(links1[l])+".txt")       
        RA[l+1][i] = data2A[1] #layer 1 size N = 50
        TA[l+1][i] = data2A[0] #layer 1 size N = 50
for l in range (len(links1)):
    for i in range (len(D_vector)):
        D = D_vector[i]
        data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+str(links2[l])+".txt")           
        RB[l+1][i] = data2B[1] #layer 2 size N = 500
        TB[l+1][i] = data2B[0] #layer 2 size N = 500

tipus = "_link_every_1"
for i in range (len(D_vector)):
    D = D_vector[i]
    data2A = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus+".txt")       
    RA[0][i] = data2A[1] #layer 1 size N = 50
    TA[0][i] = data2A[0] #layer 1 size N = 50

for i in range (len(D_vector)):
        D = D_vector[i]
        data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")           
        RB[0][i] = data2B[1] #layer 2 size N = 500
        TB[0][i] = data2B[0] #layer 2 size N = 500
        
        
#%%
params = {
    'axes.labelsize': 16,
        'xtick.labelsize': 16,
            'ytick.labelsize': 16,
                'legend.fontsize': 16,
                    
                    'text.usetex': False,
                        #'font': 'Helvetica',
                        'mathtext.bf': 'helvetica:bold',

                    }

plt.rcParams.update(params)
 



#984ea3
#ff7f00

color_1 = ['#252525', '#e41a1c', '#377eb8', '#4daf4a']
color_2 = ['#252525', '#e41a1c', '#377eb8', '#984ea3']
markers = ['s','o', 'd', 'X']
sizes = [7,7,7, 7]

labelsA = ["0% removed links", "30% removed links","50% removed links", "70% removed links"]
labelsB = ["0% removed links", "30% removed links", "50% removed links", "80% removed links"]
el = 6
fig = plt.figure(figsize = (10,10))
ax1 = fig.add_subplot(2, 2, 1)
for l in range (4):
    ax1.semilogx(D_vector[el:-4], RA[l][el:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax1.set_ylabel (r'$R_1, R_2$')
ax1.set_ylim([0, 1])
ax1.set_xlim([1e-06, 2e-03])
ax1.set_xticklabels([])
ax1.text(1.26e-06,0.9,'(a)',color='k',fontsize = 16)
ax1.legend(bbox_to_anchor=(0.23, 1), ncol=1, fontsize = 14, numpoints=1)

ax2 = fig.add_subplot(2, 2, 3)
for l in range (4):
    ax2.semilogx(D_vector[el:-4], TA[l][el:-4], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labelsA[l])
ax2.set_xlabel (r'Noise strength $D_1$')
ax2.set_ylabel (r'$\langle ISI\rangle_1, \langle ISI\rangle_2$')
ax2.set_ylim([0, 20])
ax2.set_xlim([1e-06, 2e-03])
ax2.text(1.26e-06,18,'(c)',color='k',fontsize = 16)

ax3 = fig.add_subplot(2, 2, 2)
for l in range (4):
    ax3.semilogx(D_vector[el:-4], RB[l][el:-4], markersize = sizes[l], marker=markers[l], color = color_2[l], label = labelsB[l])
ax3.set_ylim([0, 1])
ax3.set_xlim([1e-06, 2e-03])
ax3.set_xticklabels([])
ax3.set_yticklabels([])
ax3.text(1.26e-06,0.9,'(b)',color='k',fontsize = 16)
ax3.legend(bbox_to_anchor=(0.23, 1), ncol=1, fontsize = 14, numpoints=1)

ax4 = fig.add_subplot(2, 2, 4)
for l in range (4):
    ax4.semilogx(D_vector[el:-4], TB[l][el:-4], markersize = sizes[l], marker=markers[l], color = color_2[l], label = labelsB[l])
ax4.set_xlabel (r'Noise strength $D_1$')
ax4.set_yticklabels([])
ax4.set_ylim([0, 20])
ax4.set_xlim([1e-06, 2e-03])
ax4.text(1.26e-06,18,'(d)',color='k',fontsize = 16)


path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)



#ax2.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

figure_nom = "FIG3.pdf"
plt.savefig(figure_nom,  bbox_inches='tight', format='pdf', dpi=200)
plt.show()

==> figures/Fig5.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jun 23 09:21:57 2017

@author: Maria
"""

import numpy as np
import matplotlib.pyplot as plt
import os

path = '/Volumes/MARIA2019/colaboration_zakharova/simulacions_time_series'
os.chdir(path)

N_50 = 50
N_500 = 500
s = 0.4
s12 = 0.01
D = 2.5e-05

dt = 0.1
t_0 = 500.1
t_f = 600.1
N_t = int((t_f-t_0)/0.1)
t_vector = np.arange(t_0, t_f, dt)
skip_rows = int((500.1-100.1)/dt)-1

nodes_500 = np.arange(1,N_500+1)
t_matrix_500 = np.zeros((N_t,len(nodes_500)))
nodes_matrix_500 = np.zeros((N_t,len(nodes_500)))

for j in range (0, len(nodes_500)):
    nodes_matrix_500[:,j] = nodes_500[j]
for j in range (0, len(nodes_500)):
    t_matrix_500[:,j] = t_vector

u_matrix_500_A_beta = np.zeros((N_t,len(nodes_500)))
u_matrix_500_A = np.zeros((N_t,len(nodes_500)))
u_matrix_500_B = np.zeros((N_t,len(nodes_500)))
u_matrix_500_C = np.zeros((N_t,len(nodes_500)))

    
nodes_50 = np.arange(1,N_50+1)
t_matrix_50 = np.zeros((N_t,len(nodes_50)))
nodes_matrix_50 = np.zeros((N_t,len(nodes_50)))

for j in range (0, len(nodes_50)):
    nodes_matrix_50[:,j] = nodes_50[j]
for j in range (0, len(nodes_50)):
    t_matrix_50[:,j] = t_vector
    
u_matrix_50_A = np.zeros((N_t,len(nodes_50)))
u_matrix_50_B = np.zeros((N_t,len(nodes_50)))
u_matrix_50_C = np.zeros((N_t,len(nodes_50)))

tipus = "_channel_"
lrem = 3
N = 50
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_50_A = data[:N_t,:]


N = 500
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_500_A_beta = data[:N_t,:]


u_matrix_500_A[:,250:len(nodes_500)] = u_matrix_500_A_beta[:,24:24+250]
u_matrix_500_A[:,:226] = u_matrix_500_A_beta[:,24+250:]
u_matrix_500_A[:,226:226+24] = u_matrix_500_A_beta[:,:24]

#%%
lrem = 2
N = 50
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_50_B = data[:N_t,:]

N = 500
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_500_B = data[:N_t,:]

tipus = "_link_every_"
lrem = 3
N = 50
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_50_C = data[:N_t,:]

N = 500
tipus = "_link_each_"
data = np.loadtxt("TS_2_D1_" +str(D)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(N)+tipus+str(lrem)+".txt", skiprows = skip_rows)
u_matrix_500_C= data[:N_t,:]
#umin1=u_matrix.min()
#umax1=u_matrix.max()


    

#%%



params = {
               'axes.labelsize': 18,
                'xtick.labelsize': 18,
                'ytick.labelsize': 18,
                    'legend.fontsize': 18,
                        
                        'text.usetex': False,
                            #'font': 'Helvetica',
                            'mathtext.bf': 'helvetica:bold',
                        }


plt.rcParams.update(params)

umin1=-2.5;umax1=2.5
umin1b=-1.5;umax1b=0
cmap = plt.cm.viridis


fig = plt.figure(figsize = (8,10))

######################
######################

ax1 = fig.add_subplot(3, 2, 1)

pos1 = ax1.get_position() # get the original position
pos2 = [pos1.x0, pos1.y0, pos1.width-0.025, pos1.height]
ax1.set_position(pos2) # set a new position

p1 = ax1.pcolor(t_matrix_50, nodes_matrix_50, u_matrix_50_A, cmap=cmap, vmin=umin1, vmax=umax1)
ax1.set_ylabel(r'$i$', fontsize = 18)
#ax1.set_xlabel (r'$t$', size = '18')
ax1.set_yticks([1, 10,20,30,40,50])
ax1.set_yticklabels([1, 10,20,30,40,50])
ax1.set_xticklabels([])
# set the limits of the plot to the limits of the data
ax1.axis([t_matrix_50.min(), t_matrix_50.max(), nodes_matrix_50.min(), nodes_matrix_50.max()])
plt.text(510,42,'(a)',color='w',fontsize = 18,fontweight='bold')

######################
######################

ax2 = fig.add_subplot(3, 2, 2)

pos1 = ax2.get_position() # get the original position
pos2 = [pos1.x0-0.02, pos1.y0, pos1.width-0.025, pos1.height]
ax2.set_position(pos2)

p2 = ax2.pcolor(t_matrix_500, nodes_matrix_500, u_matrix_500_A, cmap=cmap, vmin=umin1, vmax=umax1)
ax2.set_yticks([1, 100,200,300,400,500])
ax2.set_yticklabels([1, 100,200,300,400,500])
ax2.set_xticklabels([])
# set the limits of the plot to the limits of the data
ax2.axis([t_matrix_500.min(), t_matrix_500.max(), nodes_matrix_500.min(), nodes_matrix_500.max()])
plt.text(510,420,'(b)',color='w',fontsize = 18,fontweight='bold')


######################
######################

ax3 = fig.add_subplot(3, 2, 3)
#
pos1 = ax3.get_position() # get the original position
pos2 = [pos1.x0, pos1.y0, pos1.width-0.025, pos1.height]
ax3.set_position(pos2)

p3 = ax3.pcolor(t_matrix_50, nodes_matrix_50, u_matrix_50_B, cmap=cmap, vmin=umin1, vmax=umax1)
ax3.set_ylabel(r'$i$', fontsize = 18)
ax3.set_yticks([1, 10,20,30,40,50])
ax3.set_yticklabels([1, 10,20,30,40,50])
ax3.set_xticklabels([])

# set the limits of the plot to the limits of the data
ax3.axis([t_matrix_50.min(), t_matrix_50.max(), nodes_matrix_50.min(), nodes_matrix_50.max()])
plt.text(510,42,'(c)',color='w',fontsize = 18,fontweight='bold')

#######################
#######################
#
ax4 = fig.add_subplot(3, 2, 4)

pos1 = ax4.get_position() # get the original position
pos2 = [pos1.x0-0.02, pos1.y0, pos1.width-0.025, pos1.height]
ax4.set_position(pos2)

p4 = ax4.pcolor(t_matrix_500, nodes_matrix_500, u_matrix_500_B, cmap=cmap, vmin=umin1, vmax=umax1)
#ax4.set_ylabel(r'$i$', fontsize = 18)
ax4.set_yticks([1, 100,200,300,400,500])
ax4.set_yticklabels([1, 100,200,300,400,500])

ax4.set_xticklabels([])


# set the limits of the plot to the limits of the data
ax4.axis([t_matrix_500.min(), t_matrix_500.max(), nodes_matrix_500.min(), nodes_matrix_500.max()])
plt.text(510,420,'(d)',color='w',fontsize = 18,fontweight='bold')

#######################
#######################

ax5 = fig.add_subplot(3, 2, 5)

pos1 = ax5.get_position() # get the original position
pos2 = [pos1.x0, pos1.y0, pos1.width-0.025, pos1.height]
ax5.set_position(pos2)

p5 = ax5.pcolor(t_matrix_50, nodes_matrix_50, u_matrix_50_C, cmap=cmap, vmin=umin1, vmax=umax1)
ax5.set_ylabel(r'$i$', fontsize = 18)
ax5.set_xlabel (r'$t$', size = '18')
ax5.set_yticks([1, 10,20,30,40,50])
ax5.set_yticklabels([1, 10,20,30,40,50])
#ax5.set_xticklabels([])

# set the limits of the plot to the limits of the data
ax5.axis([t_matrix_50.min(), t_matrix_50.max(), nodes_matrix_50.min(), nodes_matrix_50.max()])
plt.text(510,42,'(e)',color='w',fontsize = 18,fontweight='bold')

#######################
#######################

ax6 = fig.add_subplot(3, 2, 6)

pos1 = ax6.get_position() # get the original position
pos2 = [pos1.x0-0.02, pos1.y0, pos1.width-0.025, pos1.height]
ax6.set_position(pos2)

p6 = ax6.pcolor(t_matrix_500, nodes_matrix_500, u_matrix_500_C, cmap=cmap, vmin=umin1, vmax=umax1)
ax6.set_xlabel (r'$t$', size = '18')
ax6.set_yticks([1, 100,200,300,400,500])
ax6.set_yticklabels([1, 100,200,300,400,500])

ax6.set_yticks([1,100,200,300,400,500])
ax6.set_yticklabels([1,100,200,300,400,500])

# set the limits of the plot to the limits of the data
ax6.axis([t_matrix_500.min(), t_matrix_500.max(), nodes_matrix_500.min(), nodes_matrix_500.max()])
plt.text(510,420,'(f)',color='w',fontsize = 18,fontweight='bold')


cbar_ax_0 = fig.add_axes([0.875, 0.672, 0.02, 0.2])
cbar=fig.colorbar(p2,cax=cbar_ax_0,ticks=[-2,-1,0,1,2],orientation='vertical')
cbar.set_label(r'$u_{i_2}$',fontsize = 18)

cbar_ax = fig.add_axes([0.875, 0.4, 0.02, 0.2])
cbar=fig.colorbar(p4,cax=cbar_ax,ticks=[-2,-1,0,1,2],orientation='vertical')
cbar.set_label(r'$u_{i_2}$',fontsize = 18)
#
cbar_ax_2 = fig.add_axes([0.875, 0.135, 0.02, 0.2])
cbar_2=fig.colorbar(p6,cax=cbar_ax_2,ticks=[-2,-1,0,1,2], orientation='vertical')
cbar_2.set_label(r'$u_{i_2}$',fontsize = 18)

path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)
figure_nom = "FIG5.png"
plt.savefig(figure_nom, format='png',dpi=200)
plt.show()

#[-1.5,-1,-0.5,0]





==> figures/Figextra.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Sep  6 15:10:12 2019

@author: Maria

Fig. extra
"""

import matplotlib.pyplot as plt
import os
import numpy as np

D_vector_all = [1e-06, 1.25893e-06, 1.58489e-06, 1.99526e-06, 2.51189e-06,
       3.16228e-06, 3.98107e-06, 5.01187e-06, 6.30957e-06, 7.94328e-06,
       1e-05, 1.25893e-05, 1.58489e-05, 1.99526e-05, 2.51189e-05,
       3.16228e-05, 3.98107e-05, 5.01187e-05, 6.30957e-05, 7.94328e-05,
       1e-04, 1.25893e-04, 1.58489e-04, 1.99526e-04, 2.51189e-04,
       3.16228e-04, 3.98107e-04, 5.01187e-04, 6.30957e-04, 7.94328e-04,
       1e-03, 1.25893e-03, 1.58489e-03, 1.99526e-03, 2.51189e-03]

NA = 3
NB = 500
#sigma = [0.015, 0.05, 0.1, 0.4]
sigma = [0.01,0.02,0.03,0.04]
D2 = [2.5e-07, 2.5e-07, 2.5e-07, 2.5e-07]
D_vector = D_vector_all[:]
tipus = "_link_every_1"
TA = np.zeros((len(sigma),len(D_vector)))
RA = np.zeros((len(sigma),len(D_vector)))
TA2 = np.zeros((len(sigma),len(D_vector)))
RA2 = np.zeros((len(sigma),len(D_vector)))
TB = np.zeros((len(sigma),len(D_vector)))
RB = np.zeros((len(sigma),len(D_vector)))


path = '/Volumes/MARIA2019/colaboration_zakharova/simulacions_CR_small_net'
os.chdir(path)

for c in range (len(sigma)):
    s = 0
    s12 = sigma[c]
    for i in range (len(D_vector)):
        D = D_vector[i]
        dataA = np.loadtxt("R1_D1_" +str(D)+"_D_2_"+str(D2[c])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus+".txt")
        data2A = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2[c])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus+".txt")       
        RA[c][i] = dataA[1] #layer 1 size N = 50
        TA[c][i] = dataA[0] #layer 1 size N = 50
        RA2[c][i] = data2A[1] #layer 2 size N = 50
        TA2[c][i] = data2A[0] #layer 2 size N = 50


#for i in range (len(D_vector)):
#    D = D_vector[i]
#    dataB = np.loadtxt("R1_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")
#    data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")           
#    RB[0][i] = dataB[1] #layer 1 size N = 500
#    TB[0][i] = dataB[0] #layer 1 size N = 500
#    RB[1][i] = data2B[1] #layer 2 size N = 500
#    TB[1][i] = data2B[0] #layer 2 size N = 500
        
#%%
params = {
    'axes.labelsize': 16,
        'xtick.labelsize': 16,
            'ytick.labelsize': 16,
                'legend.fontsize': 16,
                    
                    'text.usetex': False,
                        #'font': 'Helvetica',
                        'mathtext.bf': 'helvetica:bold',

                    }

plt.rcParams.update(params)
 









#color_1 = ['#1b9e77', '#66c2a5', '#fc8d62', '#8da0cb']
color_1 = ['#ff7f00', '#1f78b4', '#6a3d9a', '#33a02c']
markers = ['s','o', 'D', 'd', 'X']
sizes = [7,7,7,7,7]

#labels = [r"$\sigma = 0.015$", "$\sigma = 0.05$","$\sigma = 0.1$", "$\sigma = 0.4$"]
labels = [r"$\sigma_{12} = 0.01$", "$\sigma_{12} = 0.02$","$\sigma_{12} = 0.03$", "$\sigma_{12} = 0.04$"]
el = [0, 0, 0, 0]
fig = plt.figure(figsize = (10,10))
ax1 = fig.add_subplot(2, 2, 1)
for l in range (len(sigma)):
    ax1.semilogx(D_vector[el[l]:], RA[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax1.set_ylabel (r'$R_1, R_2$')
ax1.set_ylim([0, 1])
ax1.set_xlim([1e-06, 1e-03])
ax1.text(1.26e-06,0.9,'(a)',color='k',fontsize = 16)
ax1.grid(True, which="both")


ax2 = fig.add_subplot(2, 2, 3)
for l in range (len(sigma)):
    ax2.semilogx(D_vector[el[l]:], TA[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax2.set_xlabel (r'Noise strength $D_1$')
ax2.set_ylabel (r'$\langle ISI\rangle_1, \langle ISI\rangle_2$')
ax2.set_ylim([0, 20])
ax2.set_xlim([1e-06, 1e-03])
ax2.text(1.26e-06,18,'(c)',color='k',fontsize = 16)
ax2.grid(True, which="both")


ax3 = fig.add_subplot(2, 2, 2)
for l in range (len(sigma)):
    ax3.semilogx(D_vector[el[l]:], RA2[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax3.set_ylim([0, 1])
ax3.set_xlim([1e-06, 1e-03])
ax3.set_yticklabels([])
ax3.text(1.26e-06,0.9,'(b)',color='k',fontsize = 16)
ax3.legend(bbox_to_anchor=(0.9, 0.98), ncol=1, fontsize = 14, numpoints=1)
ax3.grid(True, which="both")

ax4 = fig.add_subplot(2, 2, 4)
for l in range (len(sigma)):
    ax4.semilogx(D_vector[el[l]:], TA2[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax4.set_xlabel (r'Noise strength $D_1$')
ax4.set_yticklabels([])
ax4.set_ylim([0, 20])
ax4.set_xlim([1e-06, 1e-03])
ax4.text(1.26e-06,18,'(d)',color='k',fontsize = 16)
ax4.grid(True, which="both")


path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)



#ax2.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

figure_nom = "FIG_N_1_dif_sigma_multi.pdf"
plt.savefig(figure_nom,  bbox_inches='tight', format='pdf', dpi=200)
plt.show()

==> figures/Figextra_extra.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Sep  6 15:10:12 2019

@author: Maria

Fig. extra
"""

import matplotlib.pyplot as plt
import os
import numpy as np

D_vector_all = [1e-06, 1.25893e-06, 1.58489e-06, 1.99526e-06, 2.51189e-06,
       3.16228e-06, 3.98107e-06, 5.01187e-06, 6.30957e-06, 7.94328e-06,
       1e-05, 1.25893e-05, 1.58489e-05, 1.99526e-05, 2.51189e-05,
       3.16228e-05, 3.98107e-05, 5.01187e-05, 6.30957e-05, 7.94328e-05,
       1e-04, 1.25893e-04, 1.58489e-04, 1.99526e-04, 2.51189e-04,
       3.16228e-04, 3.98107e-04, 5.01187e-04, 6.30957e-04, 7.94328e-04,
       1e-03]

NA = 3
s = 0.1
s12 = 0.01
links = [2,3]
tipus = ['_channel_','_separats_']
tipus = ['_link_every_','_separats_']

D2 = [2.5e-06]
D_vector = D_vector_all[:]
TA = np.zeros((len(tipus),len(D_vector)))
RA = np.zeros((len(tipus),len(D_vector)))
TA2 = np.zeros((len(tipus),len(D_vector)))
RA2 = np.zeros((len(tipus),len(D_vector)))
TB = np.zeros((len(tipus),len(D_vector)))
RB = np.zeros((len(tipus),len(D_vector)))


path = '/Volumes/MARIA2019/colaboration_zakharova/simulacions_CR_small_net'
os.chdir(path)

for c in range (len(tipus)):
    link = links[c]
    for i in range (len(D_vector)):
        D = D_vector[i]
        dataA = np.loadtxt("R1_D1_" +str(D)+"_D_2_"+str(D2[0])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus[0]+str(link)+".txt")
        data2A = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2[0])+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NA)+tipus[0]+str(link)+".txt")       
        RA[c][i] = dataA[1] #layer 1 size N = 50
        TA[c][i] = dataA[0] #layer 1 size N = 50
        RA2[c][i] = data2A[1] #layer 2 size N = 50
        TA2[c][i] = data2A[0] #layer 2 size N = 50


#for i in range (len(D_vector)):
#    D = D_vector[i]
#    dataB = np.loadtxt("R1_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")
#    data2B = np.loadtxt("R2_D1_" +str(D)+"_D_2_"+str(D2)+"_s_"+str(s)+"_s_multi_"+str(s12)+"_J_"+str(NB)+tipus+".txt")           
#    RB[0][i] = dataB[1] #layer 1 size N = 500
#    TB[0][i] = dataB[0] #layer 1 size N = 500
#    RB[1][i] = data2B[1] #layer 2 size N = 500
#    TB[1][i] = data2B[0] #layer 2 size N = 500
        
#%%
params = {
    'axes.labelsize': 16,
        'xtick.labelsize': 16,
            'ytick.labelsize': 16,
                'legend.fontsize': 16,
                    
                    'text.usetex': False,
                        #'font': 'Helvetica',
                        'mathtext.bf': 'helvetica:bold',

                    }

plt.rcParams.update(params)
 
#color_1 = ['#1b9e77', '#66c2a5', '#fc8d62', '#8da0cb']
color_1 = ['#ff7f00', '#1f78b4', '#6a3d9a', '#33a02c']
markers = ['s','o', 'D', 'd', 'X']
sizes = [7,7,7,7,7]

#labels = [r"$\sigma = 0.015$", "$\sigma = 0.05$","$\sigma = 0.1$", "$\sigma = 0.4$"]
labels = [r"$\sigma_{12} = 0.01$", "$\sigma_{12} = 0.02$","$\sigma_{12} = 0.03$", "$\sigma_{12} = 0.04$"]
labels = ['3 links together', '3 links separated']
labels = ['every 2 links', 'every 3 links']
el = [0, 0, 0, 0]
fig = plt.figure(figsize = (10,10))
ax1 = fig.add_subplot(2, 2, 1)
for l in range (len(tipus)):
    ax1.semilogx(D_vector[el[l]:], RA[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax1.set_ylabel (r'$R_1, R_2$')
ax1.set_ylim([0, 1])
ax1.set_xlim([1e-06, 1e-03])
ax1.text(1.26e-06,0.9,'(a)',color='k',fontsize = 16)
ax1.grid(True, which="both")


ax2 = fig.add_subplot(2, 2, 3)
for l in range (len(tipus)):
    ax2.semilogx(D_vector[el[l]:], TA[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax2.set_xlabel (r'Noise strength $D_1$')
ax2.set_ylabel (r'$\langle ISI\rangle_1, \langle ISI\rangle_2$')
ax2.set_ylim([0, 20])
ax2.set_xlim([1e-06, 1e-03])
ax2.text(1.26e-06,18,'(c)',color='k',fontsize = 16)
ax2.grid(True, which="both")


ax3 = fig.add_subplot(2, 2, 2)
for l in range (len(tipus)):
    ax3.semilogx(D_vector[el[l]:], RA2[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax3.set_ylim([0, 1])
ax3.set_xlim([1e-06, 1e-03])
ax3.set_yticklabels([])
ax3.text(1.26e-06,0.9,'(b)',color='k',fontsize = 16)
ax3.legend(bbox_to_anchor=(0.4, 0.85), ncol=1, fontsize = 14, numpoints=1)
ax3.grid(True, which="both")

ax4 = fig.add_subplot(2, 2, 4)
for l in range (len(tipus)):
    ax4.semilogx(D_vector[el[l]:], TA2[l][el[l]:], markersize = sizes[l], marker=markers[l], color = color_1[l], label = labels[l])
ax4.set_xlabel (r'Noise strength $D_1$')
ax4.set_yticklabels([])
ax4.set_ylim([0, 20])
ax4.set_xlim([1e-06, 1e-03])
ax4.text(1.26e-06,18,'(d)',color='k',fontsize = 16)
ax4.grid(True, which="both")


path = '/Users/Maria/Library/Mobile Documents/com~apple~CloudDocs/colaboration_Zakharova/draft/figures'
os.chdir(path)



#ax2.legend(bbox_to_anchor=(1, 1), ncol=1, fontsize = 14, numpoints=1)

figure_nom = "FIG_N_3_dif_links_s_0.1.pdf"
plt.savefig(figure_nom,  bbox_inches='tight', format='pdf', dpi=200)
plt.show()
